Learning Generalizable Program and Architecture Representations for Performance Modeling

Performance modeling is an essential tool in many areas, including performance characterization/optimization, design space exploration, and resource allocation problems, to name a few. However, existing performance modeling approaches have limitations, such as high computational cost for discrete-event simulators, narrow flexibility of hardware emulators, or restricted accuracy/generality of analytical/data-driven models. To address these limitations, this paper proposes PerfVec, a novel deep learning-based performance modeling framework that learns high-dimensional and independent/orthogonal program and microarchitecture representations. Once learned, a program representation can be used to predict its performance on any microarchitecture, and likewise, a microarchitecture representation can be applied in the performance prediction of any program. Additionally, PerfVec yields a foundation model that captures the performance essence of instructions, which can be directly used by developers in numerous performance modeling related tasks without incurring its training cost. The evaluation demonstrates that PerfVec is more general and efficient than previous approaches.

==> fig/plot_bar.py <==
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick
from matplotlib.pyplot import cm
from os.path import basename
from os.path import splitext
import sys


if (len(sys.argv) < 3):
  print("Usage: ./plot_bar.py <# seen> <csv file>")
  sys.exit(0)

for_slides = 0
if len(sys.argv) > 3:
  for_slides = int(sys.argv[3])

seen_num = float(sys.argv[1])
data = np.genfromtxt(sys.argv[2], delimiter=',', dtype=str)

benchmarks = list(data[0])
total_num = len(benchmarks)
data = data[1:].astype(np.float32)
## Switch benchmark and data order.
#benchmarks = benchmarks[8:] + benchmarks[0:8]
#data = np.concatenate((data[:, 8:], data[:, 0:8]), axis=1)

# Normalize errors.
norm_data = data.reshape(-1)
norm_data[norm_data > 0] = norm_data[norm_data > 0] / (norm_data[norm_data > 0] + 1)
data = np.abs(norm_data.reshape(data.shape))
mean = np.mean(data, axis=0) * 100
std = np.std(data, axis=0) * 100
max_err = np.max(data, axis=0) * 100
min_err = np.min(data, axis=0) * 100
y_err = np.stack([mean - min_err, max_err - mean])

#mpl.rcParams['pdf.fonttype'] = 42
mpl.rcParams['text.usetex'] = True
font = {'size' : 28}
plt.rc('font', **font)

fig, ax = plt.subplots(figsize=(16, 6), dpi=100)
x = np.arange(len(benchmarks))
width = 0.5
print(x)
print(mean)
print(std)

plt.errorbar(x, mean, yerr=y_err, fmt='o', markersize=1, capsize=5)
plt.errorbar(x, mean, yerr=std, fmt='o', markersize=16, capsize=16)
plt.axvline(x = seen_num - 0.5, color='0')
plt.text((seen_num+total_num-1)/2, 80, 'Unseen programs', fontsize = 32, horizontalalignment='center', verticalalignment='center')
plt.text((seen_num-1)/2, 80, 'Seen programs', fontsize = 32, horizontalalignment='center', verticalalignment='center')

#plt.xlabel("Benchmarks")
plt.ylabel("Prediction error")
plt.xticks(x, benchmarks, rotation=60)
ax.set_xlim([-0.5, total_num-0.5])
ax.yaxis.set_major_formatter(mtick.PercentFormatter())
ax.set_ylim(bottom=0, top=100)

fig.tight_layout()

name = sys.argv[2].replace(".csv", '')
if for_slides == 1:
  fig.savefig("../slides/%s.png" % name)
else:
  fig.savefig("%s.pdf" % name)

#plt.show()


==> fig/plot_line.py <==
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.pyplot import cm
from os.path import basename
from os.path import splitext
import sys


def plot_line(filename, for_slides=False):
  output_name = filename.replace(".csv", "")
  mpl.rcParams['text.usetex'] = True
  font = {'size' : 32}
  plt.rc('font', **font)
  fig, ax = plt.subplots(figsize=(12, 5), dpi=100)
  num = 2
  data = np.genfromtxt(filename, delimiter=',', dtype=str, encoding='utf-8-sig')
  xlabels = list(data[0, 1:])
  labels = list(data[1:, 0])
  data = data[1:num+1, 1:].astype(np.float32) / 10000000000
  x = np.arange(len(xlabels))
  colors = cm.rainbow(np.linspace(0, 1, num))
  color = iter(colors)
  for i in range(num):
    c = next(color)
    ax.plot(x, data[i], label=labels[i], c=c, linewidth=2.5)

  legend = ax.legend(*ax.get_legend_handles_labels(), loc='upper center', bbox_to_anchor=(0.5, 0.9), borderaxespad=0, ncol=num)
  legend.get_frame().set_linewidth(2)
  legend.get_frame().set_edgecolor("black")

  ax.set_ylabel('Execution time (s)')
  ax.yaxis.grid(True)
  plt.xlabel("Tile size")
  plt.xticks(x, xlabels)
  ax.set_xlim([-0.5, len(xlabels)-0.5])
  ax.set_ylim(bottom=0)

  fig.tight_layout()
  fig.savefig(output_name + '.pdf')
  #plt.show()
  plt.close()


if __name__ == "__main__":
  if len(sys.argv) != 2:
    print("Usage: ./plot_line.py <file>")
    sys.exit(0)
  plot_line(sys.argv[1])


==> fig/plot_sbar.py <==
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick
from matplotlib.pyplot import cm
from os.path import basename
from os.path import splitext
import sys


if (len(sys.argv) < 3):
  print("Usage: ./plot_sbar.py <csv file> <vline> <vline name> ...")
  sys.exit(0)

data = np.genfromtxt(sys.argv[1], delimiter=',', dtype=str)

models = list(data[0])
total_num = len(models)
print(data[2])
data = data[2].astype(np.float32) * 100

#mpl.rcParams['pdf.fonttype'] = 42
mpl.rcParams['text.usetex'] = True
font = {'size' : 28}
plt.rc('font', **font)

fig, ax = plt.subplots(figsize=(16, 7), dpi=100)
x = np.arange(len(models))

plt.bar(x, data, width=0.5, color='b', edgecolor='black')
headlines = [
"Architecture",
"Depth",
"Dimensionality/width"
]
pre_pos = 0
for i in range(2, len(sys.argv)):
  vline_pos = float(sys.argv[i])
  plt.axvline(x = vline_pos - 0.5, color='0')
  plt.text((pre_pos+vline_pos-1)/2, 25, headlines[i-2], fontsize = 32, horizontalalignment='center', verticalalignment='center')
  pre_pos = vline_pos
plt.text((pre_pos+total_num-1)/2, 25, headlines[-1], fontsize = 32, horizontalalignment='center', verticalalignment='center')

plt.ylabel("Average error")
plt.xticks(x, models, rotation=60)
ax.set_xlim([-0.5, total_num-0.5])
ax.yaxis.set_major_formatter(mtick.PercentFormatter())
ax.set_ylim(bottom=0, top=30)

fig.tight_layout()

name = sys.argv[1].replace(".csv", '')
fig.savefig("%s.pdf" % name)

#plt.show()


==> fig/plot_surf.py <==
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick
from matplotlib.pyplot import cm
from mpl_toolkits import mplot3d
from os.path import basename
from os.path import splitext
import sys


def plot(z, name):
  fig = plt.figure(figsize=(12, 10), dpi=100)
  ax = plt.axes(projection='3d')

  l1_size = ["4kB", "8kB", "16kB", "32kB", "64kB", "128kB"]
  l2_size = ["256kB", "512kB", "1MB", "2MB", "4MB", "8MB"]
  x = np.outer(np.arange(6), np.ones(6))
  y = x.copy().T
  ax.plot_surface(x, y, z)
  ax.set_xlabel("L1 cache size", labelpad=20)
  ax.set_ylabel("L2 cache size", labelpad=20)
  ax.set_zlabel("Objective value", labelpad=10)
  plt.xticks(np.arange(6), l1_size)
  plt.yticks(np.arange(6), l2_size)

  fig.tight_layout()
  #plt.show()
  fig.savefig("cache_dse_%s.pdf" % name)


if (len(sys.argv) < 2):
  print("Usage: ./plot_bar.py <csv file>")
  sys.exit(0)

data = np.genfromtxt(sys.argv[1], delimiter=',', dtype=str, encoding='utf-8-sig')
true = data[0].astype(np.float32).reshape(6, 6)
pred = data[1].astype(np.float32).reshape(6, 6)

#mpl.rcParams['pdf.fonttype'] = 42
mpl.rcParams['text.usetex'] = True
font = {'size' : 24}
plt.rc('font', **font)

plot(true, "true")
plot(pred, "pred")

